Real-time Visualization of Stream-based Monitoring Data

Stream-based runtime monitors are used in safety-critical applications such as Unmanned Aerial Systems (UAS) to compute comprehensive statistics and logical assessments of system health that provide the human operator with critical information in hand-over situations. In such applications, a visual display of the monitoring data can be much more helpful than the textual alerts provided by a more traditional user interface. This visualization requires extensive real-time data processing, which includes the synchronization of data from different streams, filtering and aggregation, and priorization and management of user attention. We present a visualization approach for the \rtlola monitoring framework. Our approach is based on the principle that the necessary data processing is the responsibility of the monitor itself, rather than the responsibility of some external visualization tool. We show how the various aspects of the data transformation can be described as RTLola stream equations and linked to the visualization component through a bidirectional synchronous interface. In our experience, this approach leads to highly informative visualizations as well as to understandable and easily maintainable monitoring code.

==> figures/commands.sh <==
magick show_everything_original.png -crop 960x540+100+400 show_everything_cropped.png
magick show_reduced_original.png -crop 960x540+100+400 show_reduced_cropped.png
magick show_critical_original.png -crop 560x180+1920+100 show_critical_cropped.png
magick show_last_critical_original.png -crop 560x180+1920+100 show_last_critical_cropped.png
